General Form Moment-based Estimator of Weibull, Gamma, and Log-normal Distributions

This paper presents a unified and novel estimation framework for the Weibull, Gamma, and Log-normal distributions based on arbitrary-order moment pairs. Traditional estimation techniques, such as Maximum Likelihood Estimation (MLE) and the classical Method of Moments (MoM), are often restricted to fixed-order moment inputs and may require specific distributional assumptions or optimization procedures. In contrast, our general-form moment-based estimator allows the use of any two empirical moments, such as mean and variance, or higher-order combinations, to compute the underlying distribution parameters. For each distribution, we develop provably convergent numerical algorithms that guarantee unique solutions within a bounded parameter space and provide estimates within a user-defined error tolerance. The proposed framework generalizes existing estimation methods and offers greater flexibility and robustness for statistical modeling in diverse application domains. This is, to our knowledge, the first work that formalizes such a general estimation structure and provides theoretical guarantees across these three foundational distributions.

==> sims.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Jun  6 22:16:11 2022

@author: liukang
"""
from scipy.stats import weibull_min
from scipy.special import gamma
import numpy as np
import time

def eq(x, k, n):
    return np.sum((x**k) * np.log(x)) / np.sum(x**k) - 1/k - (1/n)*np.sum(np.log(x))

def MLE(x):
    n = len(x)
    k_max = 100
    k_min = 0
    k = (k_max + k_min) / 2
    res = eq(x, k, n)
    while abs(res) > 1e-9:
        if res > 0:
            k_max = k
        else:
            k_min = k
        
        k = (k_max + k_min) / 2
        res = eq(x, k, n)
    
    lam = ( np.sum(x**k) / n )**( 1 / k )
    return (k, lam)
        
def R(k, i, j):
    return gamma(1 + i/k)**j / gamma(1 + j/k)**i

def MS(x, i, j):
    r = np.mean( x**i )**j / np.mean( x**j )**i
    k_max = 100
    k_min = 0
    k = (k_max + k_min) / 2
    res = R(k, i, j) - r
    while abs(res) > 1e-9:
        if res > 0:
            k_min = k
        else:
            k_max = k
        k = (k_max + k_min) / 2
        res = R(k, i, j) - r
    lam = (np.mean(x**i) / gamma( 1 + i/k ))**(1/i)
    return (k, lam)


n = 100      # number of samples
k = 5     # shape
lam = 5   # scale


# x = weibull_min.rvs(k, loc=0, scale=lam, size=n)
# print( MLE(x) )

# i = 2; j = 1
# print( MS(x, i, j) )

def beta_MLE(n, alpha, k, lam):
    N = 10000
    beta_k, beta_lam = [], []
    for _ in range(N):
        x = weibull_min.rvs(k, loc=0, scale=lam, size=n)
        k_app, lam_app = MLE(x)
        beta_k.append(abs(k_app - k)/k <= alpha)
        beta_lam.append(abs(lam_app - lam)/lam <= alpha)
    beta_k = sum(beta_k) / N
    beta_lam = sum(beta_lam) / N
    return (beta_k, beta_lam)

def bs_MLE(alpha, beta, k, lam):
    n_max = 1000
    n_min = 1
    n = int((n_max + n_min) / 2)
    beta_k, beta_lam = beta_MLE(n, alpha, k, lam)
    while abs(beta_k - beta) > 1e-4 and (n_max - n_min) > 1:
        if beta_k > beta:
            n_max = n
        else:
            n_min = n
        n = int((n_max + n_min) / 2)
        beta_k, beta_lam = beta_MLE(n, alpha, k, lam) 
        print(n)
    return n
    

def beta_MS(n, alpha, k, lam, i, j):
    N = 1000
    beta_k, beta_lam = [], []
    for _ in range(N):
        x = weibull_min.rvs(k, loc=0, scale=lam, size=n)
        k_app, lam_app = MS(x, i, j)
        beta_k.append(abs(k_app - k)/k <= alpha)
        beta_lam.append(abs(lam_app - lam)/lam <= alpha)
    beta_k = sum(beta_k) / N
    beta_lam = sum(beta_lam) / N
    return (beta_k, beta_lam)

def bs_MS(alpha, beta, k, lam, i, j):
    n_max = 1000
    n_min = 1
    n = int((n_max + n_min) / 2)
    beta_k, beta_lam = beta_MLE(n, alpha, k, lam)
    while abs(beta_k - beta) > 1e-4 and (n_max - n_min) > 1:
        if beta_k > beta:
            n_max = n
        else:
            n_min = n
        n = int((n_max + n_min) / 2)
        beta_k, beta_lam = beta_MS(n, alpha, k, lam, i, j) 
        print(n)
    return n

# n_s_MLE = bs_MLE(0.1, 0.9, k, lam)
# print( n_s_MLE )

# print( beta_MLE(500, 0.1, k, lam) )
# start = time.time()
# n_s_MS = bs_MS(0.1, 0.9, k, lam, 7, 2)
# print( n_s_MS )
# end = time.time()
# print(end - start)


n_star = np.zeros((6,6))

for i in range(6):
    for j in range(6):
        m = i + 1
        n = j + 2
        if n > m:
            n_star[i,j] = bs_MS(0.1, 0.9, k, lam, n, m)

print(n_star)
            
